Privacy-Preserving Proof of Human Authorship via Zero-Knowledge Process Attestation

Process attestation verifies human authorship by collecting behavioral biometric evidence, including keystroke dynamics, typing patterns, and editing behavior, during the creative process. However, the very data needed to prove authenticity can reveal intimate details about an author's cognitive state, health conditions, and identity, constituting sensitive biometric data under GDPR Article 9. We resolve this privacy-attestation paradox using zero-knowledge proofs. We present ZK-PoP, a construction that allows a verifier to confirm that (a) sequential work function chains were computed correctly, (b) behavioral feature vectors fall within human population distributions, and (c) content evolution is consistent with incremental human editing, all without learning the underlying behavioral data, exact timing, or intermediate content. Our construction uses Groth16 proofs over arithmetic circuits with Pedersen commitments and Bulletproof range proofs. We prove that ZK-PoP is computationally zero-knowledge, computationally sound, and achieves unlinkability across sessions. Evaluation shows proof generation in under 30 seconds for a 1-hour writing session, with 192-byte proofs verifiable in 8.2 ms, while incurring less than 5% accuracy loss in simulation at practical privacy levels (epsilon >= 1.0) compared to non-private baselines.

==> anc/Dockerfile <==
FROM rust:1.75-bookworm

RUN apt-get update && apt-get install -y \
    build-essential \
    cmake \
    pkg-config \
    libssl-dev \
    python3 \
    python3-pip \
    python3-numpy \
    python3-matplotlib \
    && rm -rf /var/lib/apt/lists/*

WORKDIR /app
COPY . .

RUN cargo build --release
RUN cargo test --release

CMD ["cargo", "bench"]


==> anc/README.md <==
# Artifact Evaluation: Zero-Knowledge Process Attestation

## Overview
This artifact contains the ZK-PoP implementation described in the paper. It implements zero-knowledge proofs for process attestation using the arkworks library, integrated with the witnessd daemon.

## Contents
- `zk-pop/` - ZK proof circuits and proving system (~4,200 lines of Rust)
- `benchmarks/` - Proof generation and verification benchmarks
- `circuits/` - Arithmetic circuit definitions (R1CS)
- `Dockerfile` - Reproducible build environment

## Requirements
- Docker (recommended)
- Rust 1.75+ with arkworks dependencies

## Quick Start
```bash
docker build -t zk-pop .
docker run --rm zk-pop cargo test
docker run --rm zk-pop cargo bench
```

## Reproducing Results
### Table 1: Proof Generation Time
```bash
docker run --rm zk-pop cargo bench --bench proof_generation
```

### Table 2: Verification Time
```bash
docker run --rm zk-pop cargo bench --bench verification
```

### Figure 2: Privacy-Utility Tradeoff
```bash
docker run --rm zk-pop python3 scripts/privacy_utility.py
```

## Circuit Sizes
The R1CS constraint counts reported in Table 3 can be verified:
```bash
docker run --rm zk-pop cargo run --release --bin circuit_stats
```

## License
Apache-2.0

